A Phaseless Auxiliary-Field Quantum Monte Carlo Perspective on the Uniform Electron Gas at Finite Temperatures: Issues, Observations, and Benchmark Study

We investigate the viability of the phaseless finite temperature auxiliary field quantum Monte Carlo (ph-FT-AFQMC) method for ab initio systems using the uniform electron gas as a model. Through comparisons with exact results and finite temperature coupled cluster theory, we find that ph-FT-AFQMC is sufficiently accurate at high to intermediate electronic densities. We show both analytically and numerically that the phaseless constraint at finite temperature is fundamentally different from its zero temperature counterpart (i.e., ph-ZT-AFQMC) and generally one should not expect ph-FT-AFQMC to agree with ph-ZT-AFQMC in the low temperature limit. With an efficient implementation, we are able to compare exchange-correlation energies to existing results in the thermodynamic limit and find that existing parameterizations are highly accurate. In particular, we found that ph-FT-AFQMC exchange-correlation energies are in a better agreement with a known parametrization than is restricted path-integral Monte Carlo in the regime of $\Theta\le0.5$ and $r_s \le 2$, which highlights the strength of ph-FT-AFQMC.

==> figures/averaged/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats
from uegpy.utils import ef

formats.prb()

fci = pd.read_csv('rs3.gcfci.dense.out', sep=r'\s+')
av = pd.read_csv('av.out', sep=r'\s+')
no_av = pd.read_csv('no_av.out', sep=r'\s+')

fig, ax = pl.subplots(1,1, sharex=True)


emad = -4.65669016e-01
EF = ef(3.0, 0)
t = 1 / fci['beta']
ax.plot(1/(EF*fci['beta']), (fci['energy']+emad)/2, linestyle=":", label='FT-FCI')
ax.errorbar(1/(EF*av['beta']), (av['ETotal']+emad)/2, yerr=av['ETotal_error']/2,
               fmt='^', label=r'Average')
ax.errorbar(1/(no_av['beta']*EF), (no_av['ETotal']+emad)/2, yerr=no_av['ETotal_error']/2,
               fmt='o', label=r'No Average')

ax.set_xlabel(r'$\Theta$')
ax.axhline(-0.23968, linestyle=':', alpha=0.5, label=r'FCI $(\Theta=0)$')
ax.legend(numpoints=1, loc=3, bbox_to_anchor=(0,1.02,1.0,.102), ncol=2, mode='expand')
ax.set_ylabel(r'$u$ (Ha/electron)')
ax.set_xlim([0,0.4])
ax.set_ylim([-0.245,-0.2])

pl.savefig('average.pdf', format='pdf', bbox_inches='tight')


==> figures/basis_sets/e0.py <==
from pauxy.systems.ueg import UEG
from pauxy.qmc.options import QMCOpts
from pauxy.trial_density_matrices.onebody import OneBody
from pauxy.estimators.mixed import local_energy
from pauxy.estimators.thermal import particle_number
import pandas as pd
import numpy


sys_opts = {
    "name": "UEG",
    "nup": 7,
    "ndown": 7,
    "rs": 0.5,
    "ecut": 6
}
qmc = {
    "dt": 0.05,
    "nsteps": 50,
    "nwalkers": 288,
    "scaled_temperature": True,
    "beta": 0.5
}

res = []
beta = [1.0, 4.0]
ecut = [10.0]
for b in beta:
    for ec in ecut:
        sys_opts['ecut'] = ec
        system = UEG(sys_opts)
        qmc['beta'] = b
        qmc_opt = QMCOpts(qmc, system)
        trial = OneBody(system, qmc_opt.beta,
                        qmc_opt.dt, {}, verbose=False)
        etot, t, v = local_energy(system, trial.P)
        nav = particle_number(trial.P).real
        res.append((b,ec,etot,t,v,nav,trial.mu))
    # print("{} {} {} {} ".format(m, nav.real, system.vol, etot.real))
    # afqmc = ThermalAFQMC(comm, system=system, trial=trial, options=options,
                         # verbose=(comm.rank==0))
    # print(afqmc.psi.walkers[0].stack_size)
    # afqmc.run(comm=comm, verbose=True)

df = pd.DataFrame(numpy.array(res).real, columns=['beta_red', 'ecut', 'E0', 'T0', 'V0', 'Nav',
    'mu0'])
# 'Nav0', 'mu0'])
print(df.to_string(index=False))
df.to_csv('e0.csv')
#ecut  print(numpy.array(res))


==> figures/basis_sets/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats

formats.prb()


e0 = pd.read_csv('e0.dat', sep=r'\s+')

beta_1 = pd.read_csv('beta_1.out', sep=r'\s+')
beta_1 = pd.merge(beta_1, e0, on=['ecut', 'beta_red'])
beta_4 = pd.read_csv('beta_4.out', sep=r'\s+')
beta_4 = pd.merge(beta_4, e0, on=['ecut', 'beta_red'])

fig, ax = pl.subplots(2,1, sharex=True)

ax[0].errorbar(1.0/beta_1['nbasis'], (beta_1['ETotal']-beta_1['E0'])/14.0,
               yerr=beta_1['ETotal_error']/14.0, fmt='o', label=r'$\Theta=1.0$')
ax[1].errorbar(1.0/beta_4['nbasis'], (beta_4['ETotal']-beta_4['E0'])/14.0,
               yerr=beta_4['ETotal_error']/14.0, fmt='o', label=r'$\Theta=0.25$')

ax[1].set_xlabel(r'$M^{-1}$')
fig.text(-0.06, 0.5, r'$u_c$ (Ha)', ha='center', va='center',
        rotation='vertical')

ax[0].legend(loc='lower right')
ax[1].legend(loc='lower right')

ax[1].set_xlim([0,0.02])
ax[0].set_xlim([0,0.02])

pl.savefig('basis_conv.pdf', fmt='pdf', bbox_inches='tight')


==> figures/ccsd_comp/plot.py <==
import pandas as pd
import matplotlib.pyplot as pl
from uegpy.utils import madelung_approx, ef
from matplotlib.ticker import ScalarFormatter, FuncFormatter, FormatStrFormatter
from uegpy.fits import ksdt_uxc
from uegpy.finite import energy_sum
from uegpy.ueg import UEG3D
import numpy
import sys
sys.path.append('../')
import formats as fmt

fmt.prb()
ax = pl.subplot(111)

data = pd.read_csv('ecut25.dat', sep=r'\s+').sort_values(['rs',
    'beta']).reset_index()
# print(data)
# s = data.groupby(('rs'))
# print(s.get_group(3).to_string())
non_int = pd.read_csv('non_int.dat', sep=r'\s+')
tccsd = pd.read_csv('tccsd.dat', sep=r'\s+')
rs = data.rs
vm = madelung_approx(rs, 66)
efs = ef(rs, 0) 
mut = data.mu_T

data['exc'] = (data.ETotal + 0.5*66*vm) / 66.0 - non_int['e0'] / 66.0
data['Theta'] = round(1.0/(efs*data['beta']),2)
data['exc_error'] = data['ETotal_error'] / 66.0
group = data.groupby(('Theta'))
colors = ['C0', 'C2', 'C3']
for i, (g, d) in enumerate(group):
    if i == 0:
        ax.errorbar(d.rs, d.rs*d.exc, yerr=d.rs*d.exc_error, fmt='o', label='ph-FT-AFQMC',
                    markerfacecolor='None', color='black')
        ax.errorbar(d.rs, d.rs*d.exc, yerr=d.rs*d.exc_error, fmt='o', 
                    markerfacecolor='None', color=colors[i])
    else:
        ax.errorbar(d.rs, d.rs*d.exc, yerr=d.rs*d.exc_error, fmt='o',
                    markerfacecolor='None', color=colors[i])
group = tccsd.groupby(('t'))
for i, (g, d) in enumerate(group):
    if i == 0:
        ax.plot(d.rs, d.rs*d.exc, marker='x', label='FT-CCSD',
                    linewidth=0, color='black')
        ax.plot(d.rs, d.rs*d.exc, marker='x',
                    linewidth=0, color=colors[i])
    else:
        ax.plot(d.rs, d.rs*d.exc, marker='x', 
                    linewidth=0, color=colors[i])
pl.xlabel(r"$r_s$")
pl.text(1.1,-0.465,r'$\Theta=1$', fontsize=6)
pl.text(1.1,-0.485,r'$\Theta=0.5$', fontsize=6)
pl.text(1.1,-0.50,r'$\Theta=0.25$', fontsize=6)
rss = numpy.linspace(0.4,5,100)
pl.ylabel(r"$u_{\mathrm{xc}}\cdot r_s\ (E_h/e)$")
z = pl.legend()
# handles, labels = ax.get_legend_handles_labels()
# ax.legend(handles, labels, labelcolor='black')
# hl_dict = {handle.get_label(): handle for handle in leg.legendHandles}
# print(hl_dict)
# leg.legendHandles[0].set_color('black')
# leg.legendHandles[1].set_color('black')
pl.savefig('uxc_new.pdf', format='pdf', bbox_inches='tight')
# pl.show()


==> figures/exc/basis_cor.py <==
from uegpy.ueg import UEG3D
from uegpy.finite import chem_pot_sum, energy_sum, hfx_sum
from uegpy.utils import calcT
import pandas as pd

beta = 1.0
# rs = [0.5, 1.0, 2.0, 3.0, 4.0]

rs = 1.0
rss = [0.5]
frames = []
ecuts = [4, 8, 12]
for rs in rss:
    res = []
    for ecut in ecuts:
        beta_ha = 1.0 / calcT(rs, 1.0/beta, 0)
        sys = UEG3D(rs, 66, ecut, 0)
        mu = chem_pot_sum(sys, sys.deg_e, beta_ha)
        e0 = energy_sum(beta_ha, mu, sys.deg_e, 1)
        ex = hfx_sum(sys, beta_ha, mu)
        res.append((e0,ex,mu))
    sys = UEG3D(rs, 66, 35, 0)
    mu = chem_pot_sum(sys, sys.deg_e, beta_ha)
    e0 = energy_sum(beta_ha, mu, sys.deg_e, 1)
    ex_inf = hfx_sum(sys, beta_ha, mu)

    e0, ex, mus = zip(*res)
    delta_x = ex_inf - ex
    frame = pd.DataFrame({'rs': 3*[rs], 'ecut': ecuts, 'delta_x': delta_x})
    frames.append(frame)

print(pd.concat(frames).to_string(index=False))


==> figures/exc/e0.py <==
from pauxy.systems.ueg import UEG
from pauxy.qmc.options import QMCOpts
from pauxy.trial_density_matrices.onebody import OneBody
from pauxy.estimators.mixed import local_energy
from pauxy.estimators.thermal import particle_number
import pandas as pd
import numpy


sys_opts = {
    "name": "UEG",
    "nup": 33,
    "ndown": 33,
    "rs": 0.5,
    "ecut": 6
}
qmc = {
    "dt": 0.05,
    "nsteps": 50,
    "nwalkers": 288,
    "scaled_temperature": True,
    "beta": 0.5
}

res = []
beta = 2.0
ecut = [4.0, 4.5, 8.0, 12.0]
rs = [0.5, 1.0, 2.0, 3.0, 4.0]
for r in rs:
    for ec in ecut:
        sys_opts['ecut'] = ec
        sys_opts['rs'] = r
        system = UEG(sys_opts, verbose=False)
        qmc['beta'] = beta
        qmc_opt = QMCOpts(qmc, system, verbose=False)
        trial = OneBody(system, qmc_opt.beta,
                        qmc_opt.dt, {}, verbose=False)
        etot, t, v = local_energy(system, trial.P)
        nav = particle_number(trial.P).real
        emad = system.ecore
        res.append((beta,ec,r,emad,etot,t,v,nav,trial.mu))
    # print("{} {} {} {} ".format(m, nav.real, system.vol, etot.real))
    # afqmc = ThermalAFQMC(comm, system=system, trial=trial, options=options,
                         # verbose=(comm.rank==0))
    # print(afqmc.psi.walkers[0].stack_size)
    # afqmc.run(comm=comm, verbose=True)

df = pd.DataFrame(numpy.array(res).real, columns=['beta_red', 'ecut', 'rs',
    'emad', 'E0', 'T0', 'V0', 'Nav',
    'mu0'])
# 'Nav0', 'mu0'])
print(df.to_string(index=False))
df.to_csv('e0.csv')
# rsecut  print(numpy.array(res))


==> figures/exc/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats

formats.prb()


e0 = pd.read_csv('e0.dat', sep=r'\s+')
pimc = pd.read_csv('pimc_theta05.dat', sep=r'\s+')
rpimc = pd.read_csv('rpimc.dat', sep=r'\s+', comment='#')

ecut_4 = pd.read_csv('ecut45.out', sep=r'\s+')
ecut_4['rs'] = (ecut_4['rs']*100).astype(int)
e0['rs'] = (e0['rs']*100).astype(int)
ecut_4 = pd.merge(ecut_4, e0, on=['rs', 'ecut'])
ecut_8 = pd.read_csv('ecut_8.out', sep=r'\s+', comment='#')
ecut_8['rs'] = (ecut_8['rs']*100).astype(int)
ecut_8 = pd.merge(ecut_8, e0, on=['rs', 'ecut'])
ecut_12 = pd.read_csv('ecut_12.out', sep=r'\s+')
ecut_12['rs'] = (ecut_12['rs']*100).astype(int)
ecut_12 = pd.merge(ecut_12, e0, on=['rs', 'ecut'])
ecut_4['rs'] = ecut_4['rs'] / 100.0
ecut_8['rs'] = ecut_8['rs'] / 100.0
ecut_12['rs'] = ecut_12['rs'] / 100.0
ccsd = pd.read_csv('tccsd.dat', sep=r'\s+').groupby(('theta')).get_group(0.5)

pl.errorbar(ecut_4['rs'],
            ecut_4['rs']*(ecut_4['ETotal']+ecut_4['emad']-ecut_4['T0'])/66.0,
            yerr=ecut_4['rs']*ecut_4['ETotal_error']/66.0, fmt='o',
            label=r'FT-AFQMC(123)',
            fillstyle='top')
pl.errorbar(ecut_8['rs'],
            ecut_8['rs']*(ecut_8['ETotal']+ecut_8['emad']-ecut_8['T0'])/66.0,
            yerr=ecut_8['rs']*ecut_8['ETotal_error']/66.0, fmt='o',
            label=r'FT-AFQMC(257)',
            fillstyle='none')

pl.errorbar(ecut_12['rs'],
            ecut_12['rs']*(ecut_12['ETotal']+ecut_12['emad']-ecut_12['T0'])/66.0,
            yerr=ecut_12['rs']*ecut_12['ETotal_error']/66.0, fmt='o',
            label=r'FT-AFQMC(485)')

pl.errorbar(pimc['rs'], pimc['rs']*pimc['Exc']/2.0,
            pimc['rs']*pimc['Exc_error']/2.0,
            label='CPIMC',
            fmt='D', markerfacecolor='None')
pl.errorbar(rpimc['rs'], rpimc['rs']*((rpimc['etot']-rpimc['dk']-rpimc['dv'])/2-rpimc['E0']/66),
            rpimc['rs']*rpimc['error']/2,
            label='RPIMC',
            fmt='^', markerfacecolor='None')
pl.plot(ccsd['rs'],
        ccsd['rs']*(ccsd['exc']),
        marker='x',
        linewidth=0,
        label=r'FT-CCSD(123)')
pl.text(0.5, -0.6, r'$\Theta=0.5$')
# pl.legend(loc='upper right', fontsize='xx-small')
pl.legend(numpoints=1, loc=3, bbox_to_anchor=(0,1.02,1.0,.102), ncol=2,
        mode='expand', fontsize='xx-small')
pl.xlabel(r'$r_s$')
pl.xlim([0,4.2])
pl.ylabel(r'$r_s\cdot u_{\mathrm{xc}}\ (E_h/e)$')

pl.savefig('exc_rs.pdf', format='pdf', bbox_inches='tight')


==> figures/exc/plot_beta1.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../../')
import formats

formats.prb()


e0 = pd.read_csv('e0_beta1.dat', sep=r'\s+')
corr = pd.read_csv('correction.dat', sep=r'\s+')
pimc = pd.read_csv('pimc_beta1.dat', sep=r'\s+')

ecut_4 = pd.read_csv('beta_1_ecut_4.out', sep=r'\s+')
ecut_4['rs'] = (ecut_4['rs']*100).astype(int)
e0['rs'] = (e0['rs']*100).astype(int)
corr['rs'] = (corr['rs']*100).astype(int)
ecut_4 = pd.merge(ecut_4, e0, on=['rs', 'ecut'])
ecut_4 = pd.merge(ecut_4, corr, on=['rs', 'ecut'])
ecut_8 = pd.read_csv('beta_1_ecut_8.out', sep=r'\s+')
ecut_8['rs'] = (ecut_8['rs']*100).astype(int)
ecut_8 = pd.merge(ecut_8, e0, on=['rs', 'ecut'])
ecut_8 = pd.merge(ecut_8, corr, on=['rs', 'ecut'])
ecut_12 = pd.read_csv('beta_1_ecut_12.out', sep=r'\s+')
ecut_12['rs'] = (ecut_12['rs']*100).astype(int)
ecut_12 = pd.merge(ecut_12, e0, on=['rs', 'ecut'])
ecut_12 = pd.merge(ecut_12, corr, on=['rs', 'ecut'])
ecut_4['rs'] = ecut_4['rs'] / 100.0
ecut_8['rs'] = ecut_8['rs'] / 100.0
ecut_12['rs'] = ecut_12['rs'] / 100.0

# pl.errorbar(ecut_4['rs'],
        # ecut_4['rs']*(ecut_4['ETotal']+ecut_4['emad']-ecut_4['delta_x']-ecut_4['T0'])/66.0,
               # yerr=ecut_4['rs']*ecut_4['ETotal_error']/66.0, fmt='o',
               # label=r'AFQMC: $M=93$')
pl.errorbar(ecut_8['rs'],
        ecut_8['rs']*(ecut_8['ETotal']+ecut_8['emad']-ecut_8['delta_x']-ecut_8['T0'])/66.0,
               yerr=ecut_8['rs']*ecut_8['ETotal_error']/66.0, fmt='o',
               label=r'AFQMC')

pl.errorbar(ecut_12['rs'],
            ecut_12['rs']*(ecut_12['ETotal']+ecut_12['emad']-ecut_12['delta_x']-ecut_12['T0'])/66.0,
            yerr=ecut_12['rs']*ecut_12['ETotal_error']/66.0, fmt='o',
            label=r'AFQMC: $M=485$')

pl.errorbar(pimc['rs'], pimc['rs']*pimc['Exc']/2.0,
            pimc['rs']*pimc['Exc_error']/2.0,
            label='PIMC', fmt='D', markerfacecolor='None',
            color='red')
pl.text(0.5, -0.6, r'$\Theta=1.0$')
pl.legend(loc='upper right', fontsize='xx-small')
pl.xlabel(r'$r_s$')
pl.xlim([0, 4.2])
pl.ylabel(r'$r_s\cdot u_{\mathrm{xc}}$ (Ha)')

pl.savefig('exc_rs_beta_1.pdf', fmt='pdf', bbox_inches='tight')


==> figures/exc/test_non_int/e0.py <==
from pauxy.systems.ueg import UEG
from pauxy.qmc.options import QMCOpts
from pauxy.trial_density_matrices.onebody import OneBody
from pauxy.estimators.mixed import local_energy
from pauxy.estimators.thermal import particle_number
import pandas as pd
import numpy


sys_opts = {
    "name": "UEG",
    "nup": 33,
    "ndown": 33,
    "rs": 0.5,
    "thermal": True,
    "ecut": 6
}

qmc = {
    "dt": 0.05,
    "nsteps": 50,
    "nwalkers": 288,
    "scaled_temperature": True,
    "beta": 0.5
}

res = []
beta = 1.0
ecut = [4.0, 8.0]
rs = [1.00]
for r in rs:
    for ec in ecut:
        sys_opts['ecut'] = ec
        sys_opts['rs'] = r
        system = UEG(sys_opts, verbose=False)
        qmc['beta'] = beta
        qmc_opt = QMCOpts(qmc, system, verbose=False)
        trial = OneBody(system, qmc_opt.beta,
                        qmc_opt.dt, {}, verbose=False)
        etot, t, v = local_energy(system, trial.P)
        nav = particle_number(trial.P).real
        emad = system.ecore
        print(qmc_opt.beta, etot, t, v, nav, trial.mu)
        # res.append((beta,ec,r,emad,etot,t,v,nav,trial.mu))
    # print("{} {} {} {} ".format(m, nav.real, system.vol, etot.real))
    # afqmc = ThermalAFQMC(comm, system=system, trial=trial, options=options,
                         # verbose=(comm.rank==0))
    # print(afqmc.psi.walkers[0].stack_size)
    # afqmc.run(comm=comm, verbose=True)

# df = pd.DataFrame(numpy.array(res).real, columns=['beta_red', 'ecut', 'rs',
    # 'emad', 'E0', 'T0', 'V0', 'Nav',
    # 'mu0'])
# # 'Nav0', 'mu0'])
# print(df.to_string(index=False))
# df.to_csv('e0.csv')
# rsecut  print(numpy.array(res))


==> figures/formats.py <==
from matplotlib import rcParams
import numpy as np
from cycler import cycler

def prb():
        (c, m, l, d) = styles()
        rcParams['axes.labelsize'] = 10
        rcParams['xtick.labelsize'] = 9
        rcParams['ytick.labelsize'] = 9
        rcParams['legend.fontsize'] = 8
        rcParams['errorbar.capsize'] = 2
        rcParams['lines.markersize'] = 4
        rcParams['font.family'] = 'serif'
        rcParams['font.serif'] = ['Computer Modern Roman']
        rcParams['font.size'] = 10
        rcParams['figure.figsize'] = 3.37, 3.37*(np.sqrt(5)-1)/2.0
        rcParams['text.usetex'] = True
        rcParams['legend.handlelength'] = 3
        rcParams['legend.numpoints'] = 1
        rcParams['legend.loc'] = 'best'
        rcParams['axes.formatter.useoffset'] = False
def three_col():
        (c, m, l, d) = styles()
        rcParams['axes.labelsize'] = 10
        rcParams['xtick.labelsize'] = 9
        rcParams['ytick.labelsize'] = 9
        rcParams['legend.fontsize'] = 8
        rcParams['errorbar.capsize'] = 2
        rcParams['lines.markersize'] = 4
        rcParams['font.family'] = 'serif'
        rcParams['font.serif'] = ['Computer Modern Roman']
        rcParams['font.size'] = 10
        rcParams['figure.figsize'] = 2.3*3.37, 3.37*(np.sqrt(5)-1)/2.0
        rcParams['text.usetex'] = True
        rcParams['legend.handlelength'] = 3
        rcParams['legend.numpoints'] = 1
        rcParams['legend.loc'] = 'best'
        rcParams['axes.formatter.useoffset'] = False

def two_two():
        (c, m, l, d) = styles()
        rcParams['axes.labelsize'] = 10
        rcParams['xtick.labelsize'] = 9
        rcParams['ytick.labelsize'] = 9
        rcParams['legend.fontsize'] = 8
        rcParams['errorbar.capsize'] = 2
        rcParams['lines.markersize'] = 4
        rcParams['font.family'] = 'serif'
        rcParams['font.serif'] = ['Computer Modern Roman']
        rcParams['font.size'] = 10
        rcParams['figure.figsize'] = 2*3.37, 2*3.37*(np.sqrt(5)-1)/2.0
        rcParams['text.usetex'] = True
        rcParams['legend.handlelength'] = 3
        rcParams['legend.numpoints'] = 1
        rcParams['legend.loc'] = 'best'
        rcParams['axes.formatter.useoffset'] = False

def subplot():
        (c, m, l, d) = styles()
        rcParams['axes.labelsize'] = 10
        rcParams['xtick.labelsize'] = 10
        rcParams['ytick.labelsize'] = 10
        rcParams['legend.fontsize'] = 7 
        rcParams['errorbar.capsize'] = 2
        rcParams['lines.markersize'] = 5
        rcParams['font.family'] = 'serif'
        rcParams['font.serif'] = ['Computer Modern Roman']
        rcParams['font.size'] = 10
        rcParams['figure.figsize'] = 12, 12*(np.sqrt(5)-1)/2.0
        rcParams['text.usetex'] = True
        rcParams['legend.handlelength'] = 3
        rcParams['legend.numpoints'] = 1
        rcParams['legend.loc'] = 'best'
        rcParams['axes.formatter.useoffset'] = False

def styles():

    colors = ['steelblue', 'mediumseagreen', 'tomato', 'darkgreen', 'darkred', 'black', 'grey']
    markers = ['D', 'o', 'v', '^', 'x', 's', '>']
    linestyles = ['-.', ':', '-.', '--', '-', '-.', ':','-.']
    dashes = [[4,4], [2,2], [2,3,7,3], [1,1,1,1,1,1]]

    return (colors, markers, linestyles, dashes)


==> figures/im_time_dep/low_t/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../../')
import formats
from uegpy.utils import ef, madelung_approx

formats.prb()

da = pd.read_csv('scan_beta_40.out', sep=r'\s+')[::-20][::-1]
db = pd.read_csv('scan_beta_10.out', sep=r'\s+')[::-5][::-1]

fig, ax = pl.subplots(2,1, sharex=True)

emada = 0.5*2*madelung_approx(3, 2) 
emadb = 0.5*2*madelung_approx(1, 2) 

# Nav
print(db['it'].values[-1]+1)
ax[0].errorbar((db['it']+1)*0.05/10.0, db['Nav'], yerr=db['error_0'], fmt='s',
        markerfacecolor='None', label=r'$r_s=1$')
ax[0].errorbar((da['it']+1)*0.05/40.0, da['Nav'], yerr=da['error_0'], fmt='o',
        markerfacecolor='None', label=r'$r_s=3$')
# Energy
ax[1].errorbar((db['it']+1)*0.05/10.0, (db['Energy']+0.014830)/2,
        yerr=db['error_1'], fmt='s',
        markerfacecolor='None')
ax[1].errorbar((da['it']+1)*0.05/40.0, (da['Energy']+0.013587)/2,
        yerr=da['error_1'], fmt='o', markerfacecolor='None')

ax[1].set_xlabel(r'$\tau/\beta$ ')
ax[0].set_ylabel(r'$\langle \hat{N} \rangle_\tau$')
# ax[1].set_ylabel(r'$\langle \hat{H} \rangle_\tau-U_{\mathrm{FCI}}$ (E$_{\mathrm{h}}$/e) ')
ax[1].set_ylabel(r'Error($\tau)\ (E_h/e)$')

ax[1].axhline(0, linestyle='-', alpha=0.5, color='grey')
ax[0].axhline(2, linestyle='-', alpha=0.5, color='grey')
efa = ef(3, 0)
# ax[1].text(0.7, -0.461, r'$\Theta \approx {:.3f}$'.format(1/(20*ef)))
efb = ef(1, 0)
print(1/(40*efa), 1/(10*efb))

import numpy as np
start, end = ax[0].get_ylim()
ax[0].yaxis.set_ticks(np.linspace(1.999, 2.001, 3))
# start, end = ax[1].get_ylim()
ax[1].yaxis.set_ticks(np.linspace(0.004, -0.004, 3))
ax[1].set_ylim([-0.004, 0.004])
ax[0].legend(ncol=2)

pl.savefig('rs_dep.pdf', format='pdf', bbox_inches='tight')


==> figures/im_time_dep/n_dependence/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../../')
import formats
from uegpy.utils import ef, madelung_approx

formats.prb()

da = pd.read_csv('scan_beta_20.out', sep=r'\s+')[::15]
db = pd.read_csv('scan_beta_20_mu.out', sep=r'\s+')[::15]
dc = pd.read_csv('scan_beta_20_mu2.out', sep=r'\s+')[::15]

fig, ax = pl.subplots(2,1, sharex=True)

emad = 0.5*2*madelung_approx(3, 2) 
ef = ef(3, 0)

# Nav
ax[0].errorbar((da['it']+1)*0.05/20.0, da['Nav'], yerr=da['error_0'], fmt='o')
ax[0].errorbar((db['it']+1)*0.05/20.0, db['Nav'], yerr=db['error_0'], fmt='s')
ax[0].errorbar((dc['it']+1)*0.05/20.0, dc['Nav'], yerr=dc['error_0'], fmt='^')
# Energy
ax[1].errorbar((da['it']+1)*0.05/20.0, da['Energy']+emad, yerr=da['error_1'], fmt='o')
ax[1].errorbar((db['it']+1)*0.05/20.0, db['Energy']+emad, yerr=db['error_1'], fmt='s')
ax[1].errorbar((dc['it']+1)*0.05/20.0, dc['Energy']+emad, yerr=dc['error_1'], fmt='^')

ax[1].set_xlabel(r'$\tau/\beta$ ')
ax[0].set_ylabel(r'$\langle \hat{N} \rangle_\tau$')
ax[1].set_ylabel(r'$\langle \hat{H} \rangle_\tau$')

ax[1].axhline((0.003248+emad), linestyle='-', alpha=0.5, color='grey')
ax[0].axhline(2, linestyle='-', alpha=0.5, color='grey')

ax[1].text(0.7, -0.461, r'$\Theta \approx {:.3f}$'.format(1/(20*ef)))

import numpy as np
start, end = ax[0].get_ylim()
ax[0].yaxis.set_ticks(np.linspace(1.997, 2.003, 3))
start, end = ax[1].get_ylim()
ax[1].yaxis.set_ticks(np.linspace(start, end, 3))

pl.savefig('check_nav.pdf', format='pdf', bbox_inches='tight')


==> figures/im_time_dep/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats
from uegpy.utils import ef

formats.prb()

data = pd.read_csv('nav_trace_bp_plot.dat', sep=r'\s+')

fig, ax = pl.subplots(1,1, sharex=True)

ax.plot(data['ts']*0.05/15.0, data['nav'], linestyle='-')

ax.set_xlabel(r'$\tau/beta$ ')
ax.set_ylabel(r'$\langle \hat{N} \rangle_\tau$')

pl.savefig('nav_tau.pdf', fmt='pdf', bbox_inches='tight')


==> figures/low_rank/ecut_16/plot.py <==
from __future__ import division
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.legend as mlegend
import matplotlib.ticker as mticker
import pandas as pd
import seaborn as sns
from itertools import cycle
from matplotlib.colors import LinearSegmentedColormap
import colorsys
import math
import formats as fmt

import os 
os.environ["PATH"] += os.pathsep + '/usr/local/texlive/2019/bin/x86_64-darwin/'

def divisorGenerator(n):
    large_divisors = []
    for i in xrange(1, int(math.sqrt(n) + 1)):
        if n % i == 0:
            yield i
            if i*i != n:
                large_divisors.append(n / i)
    for divisor in reversed(large_divisors):
        yield divisor

def convert_from_excel (a, b, c):
    return [a/255.0,b/255.0,c/255.0]

# sns.set_style('whitegrid')
# sns.set_palette(sns.diverging_palette(255,133,l=60,n=22,center='dark'))

path = "./"

#
# fig = plt.figure()

prefixes = ["error"]

fmt.subplot()
(colors, markers, ls, dashes) = fmt.styles()
sns.set_context(context="paper")

# fig, ax = plt.subplots(nrows = 1, ncols=2, figsize=(7.5,4))
# fig, ax = plt.subplots(nrows = 2, ncols=2, figsize=(10,8))
fig, ax = plt.subplots(nrows = 2, ncols=2, figsize=(10,8))

Mtot = 751.
dt = 1e-2

cols = [0,1,0,1]
rows = [0,0,1,1]

files = ['rs_0.5_beta_2.0.dat', 'rs_0.5_beta_8.0.dat', 'rs_4.0_beta_2.0.dat' , 'rs_4.0_beta_8.0.dat']
labels = ["(a)", "(b)", "(c)", "(d)"]

plt.cla()

fills = ["full", "none", "full", "none", "full", "none", "full", "none"]
markers = ["o", "^", "s", "D", "D", "s", "x", "*"]

for ifile, fname in enumerate(files):
    icol = cols[ifile]
    irow = rows[ifile]
    print("irow, icol = {}, {}".format(irow, icol))
    df = pd.read_csv(fname)
    names = df.columns.values[1:]
    # set plot scale
    x = df['steps'].values
    xl = min(x) * dt
    xh = max(x) * dt
    yl = min(df[1:].min().values)
    yh = max(df[1:].max().values)
    
    # ax[irow,icol].xaxis.set_ticks(np.linspace(xl,xh, 5))
    # ax[irow,icol].yaxis.set_ticks([1, 2, 3, 4])
    
    loc = 'center left'
    
    for iplot, (name, marker,color, ltype) in enumerate(zip(names, markers, colors, ls)):
        data = df[name].values
    
        # ax[irow,icol].plot(x, data, label=name, c= color, ls=ltype, markersize=4, marker=marker)
        
        # ax[irow,icol].plot(x*dt, 100.0 - data/Mtot*100.0, c= color, ls=ltype, label=name, markersize=4, marker=marker)
        if (iplot < 2):
            ax[irow,icol].scatter(x*dt, 100.0 - data/Mtot*100.0, edgecolors= color, label=name, s=35, marker=marker, facecolors='none')
        else:
            ax[irow,icol].scatter(x*dt, 100.0 - data/Mtot*100.0, c= color, label=name, s=35, marker=marker)
    
        if (ifile > 1):
            ax[irow,icol].set_xlabel(r'$\tau$ ($T_F^{-1}$)',fontsize=18)
    
        ax[irow,icol].set_ylabel('Compression (%)',fontsize=18)
        ax[irow,icol].set_xlim([xl-0.1,xh+0.1])
        ax[irow,icol].set_ylim([-0.5, 100.5])
        # ax[irow,icol].set_ylim([0.9,4.0+0.1])
        ax[irow,icol].text(-.275, 1.05, labels[ifile], transform=ax[irow,icol].transAxes,
          fontsize=16, va='top') 
    
        ax[irow,icol].tick_params(axis='x',which='minor',bottom='off')
        # ax[irow,icol].gca().xaxis.set_major_formatter(mticker.FormatStrFormatter('%2.1f'))
        ax[irow,icol].xaxis.set_major_formatter(mticker.FormatStrFormatter('%2.1f'))
        if (ifile==0 or ifile ==2):
            ax[irow,icol].xaxis.set_ticks([0.0, 0.5, 1.0, 1.5, 2.0])
        else:
            ax[irow,icol].xaxis.set_ticks([0.0, 2.0, 4.0, 6.0, 8.0])
        # ax[irow,icol].gca().yaxis.set_major_formatter(mticker.FormatStrFormatter('%3.1f'))
    
        if (ifile==0):
            ax[irow,icol].legend(prop={'size':10},ncol=1, loc=loc)
    
        for tick in ax[irow,icol].xaxis.get_major_ticks():
            tick.label.set_fontsize(18)
        for tick in ax[irow,icol].yaxis.get_major_ticks():
            tick.label.set_fontsize(18)
    
    
    
    plt.subplots_adjust(wspace = 0.3, hspace=0.3,left = 0.05)
    plt.savefig('low_rank.pdf', bbox_inches='tight')
    # 
    # plt.show()


==> figures/low_rank/ecut_21/plot.py <==
from __future__ import division
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.legend as mlegend
import matplotlib.ticker as mticker
import pandas as pd
import seaborn as sns
from itertools import cycle
from matplotlib.colors import LinearSegmentedColormap
import colorsys
import math
import sys
sys.path.append('../../')
import formats as fmt

import os 
# os.environ["PATH"] += os.pathsep + '/usr/local/texlive/2019/bin/x86_64-darwin/'

def divisorGenerator(n):
    large_divisors = []
    for i in xrange(1, int(math.sqrt(n) + 1)):
        if n % i == 0:
            yield i
            if i*i != n:
                large_divisors.append(n / i)
    for divisor in reversed(large_divisors):
        yield divisor

def convert_from_excel(a, b, c):
    return [a/255.0,b/255.0,c/255.0]

# sns.set_style('whitegrid')
# sns.set_palette(sns.diverging_palette(255,133,l=60,n=22,center='dark'))

path = "./"

#
# fig = plt.figure()

prefixes = ["error"]

fmt.two_two()
(colors, markers, ls, dashes) = fmt.styles()
# sns.set_context(context="paper")

# fig, ax = plt.subplots(nrows = 1, ncols=2, figsize=(7.5,4))
# fig, ax = plt.subplots(nrows = 2, ncols=2, figsize=(10,8))
fig, ax = plt.subplots(nrows = 2, ncols=2, sharey=True)#, figsize=(10,8))

Mtot = 1189.
dt = 1e-2

cols = [0,1,0,1]
rows = [0,0,1,1]

files = ['rs_0.5_beta_2.0.dat', 'rs_0.5_beta_8.0.dat', 'rs_4.0_beta_2.0.dat' , 'rs_4.0_beta_8.0.dat']
labels = ["(a)", "(b)", "(c)", "(d)"]

plt.cla()

fills = ["full", "none", "full", "none", "full", "none", "full", "none"]
markers = ["o", "^", "s", "D", "D", "s", "x", "*"]

legend_labels = ["left", "right", "total"]

for ifile, fname in enumerate(files):
    icol = cols[ifile]
    irow = rows[ifile]
    print("irow, icol = {}, {}".format(irow, icol))
    df = pd.read_csv(fname)
    names = df.columns.values[1:]
    # set plot scale
    x = df['steps'].values
    xl = min(x) * dt
    xh = max(x) * dt
    yl = min(df[1:].min().values)
    yh = max(df[1:].max().values)
    
    # ax[irow,icol].xaxis.set_ticks(np.linspace(xl,xh, 5))
    # ax[irow,icol].yaxis.set_ticks([1, 2, 3, 4])
    
    loc = 'center left'

    rss = [0.5, 0.5, 4.0, 4.0]
    thetas = [0.5, 0.125, 0.5, 0.125]
    if ((ifile == 0 or ifile == 2)):
        ax[irow,icol].text(0.725, 0.5, r"$r_s$ = %s"%(rss[ifile]), transform=ax[irow,icol].transAxes,
      fontsize=9, va='top') 
        ax[irow,icol].text(0.725, 0.4, r"$\Theta$ = %s"%(thetas[ifile]), transform=ax[irow,icol].transAxes,
      fontsize=9, va='top') 
    else:
        ax[irow,icol].text(0.55, 0.5, r"$r_s$ = %s"%(rss[ifile]), transform=ax[irow,icol].transAxes,
      fontsize=9, va='top') 
        ax[irow,icol].text(0.55, 0.4, r"$\Theta$ = %s"%(thetas[ifile]), transform=ax[irow,icol].transAxes,
      fontsize=9, va='top') 
    if icol == 0:
        ax[irow,icol].text(-.2, 1.05, labels[ifile], transform=ax[irow,icol].transAxes,
          fontsize=11, va='top') 
    else:
        ax[irow,icol].text(-.085, 1.05, labels[ifile], transform=ax[irow,icol].transAxes,
          fontsize=11, va='top') 
    
    for iplot, (name, marker,color, ltype) in enumerate(zip(names, markers, colors, ls)):
        data = df[name].values
    
        # ax[irow,icol].plot(x, data, label=name, c= color, ls=ltype, markersize=4, marker=marker)
        
        # ax[irow,icol].plot(x*dt, 100.0 - data/Mtot*100.0, c= color, ls=ltype, label=name, markersize=4, marker=marker)
        if (iplot < 2):
            ax[irow,icol].scatter(x*dt, 100.0 - data/Mtot*100.0, edgecolors=
                    color, label=legend_labels[iplot], s=15, marker=marker,
                    facecolors='none')
        else:
            ax[irow,icol].scatter(x*dt, 100.0 - data/Mtot*100.0, c= color,
                    label=legend_labels[iplot], s=15, marker=marker)
    
        if (ifile > 1):
            ax[irow,icol].set_xlabel(r'$\tau$ ($T_F^{-1}$)',fontsize=11)
    
        if icol == 0:
            ax[irow,icol].set_ylabel(r'Compression (\%)',fontsize=11)
        ax[irow,icol].set_xlim([xl-0.1,xh+0.1])
        ax[irow,icol].set_ylim([-0.5, 100.5])
        # ax[irow,icol].set_ylim([0.9,4.0+0.1])

    
        ax[irow,icol].tick_params(axis='x',which='minor',bottom='off')
        # ax[irow,icol].gca().xaxis.set_major_formatter(mticker.FormatStrFormatter('%2.1f'))
        ax[irow,icol].xaxis.set_major_formatter(mticker.FormatStrFormatter('%2.1f'))
        if (ifile==0 or ifile ==2):
            ax[irow,icol].xaxis.set_ticks([0.0, 0.5, 1.0, 1.5, 2.0])
        else:
            ax[irow,icol].xaxis.set_ticks([0.0, 2.0, 4.0, 6.0, 8.0])
        # ax[irow,icol].gca().yaxis.set_major_formatter(mticker.FormatStrFormatter('%3.1f'))
    
        if (ifile==0):
            ax[irow,icol].legend(prop={'size':8},ncol=1, loc=loc)
    
        for tick in ax[irow,icol].xaxis.get_major_ticks():
            tick.label.set_fontsize(9)
        for tick in ax[irow,icol].yaxis.get_major_ticks():
            tick.label.set_fontsize(9)
    
    
    
plt.subplots_adjust(wspace = 0.1, hspace=0.3,left = 0.05)
plt.savefig('low_rank.pdf', bbox_inches='tight')
    # 
    # plt.show()


==> figures/lower_t_exc/basis_set/e0.py <==
# from pauxy.systems.ueg import UEG
# from pauxy.qmc.options import QMCOpts
# from pauxy.trial_density_matrices.onebody import OneBody
# from pauxy.estimators.mixed import local_energy
# from pauxy.estimators.thermal import particle_number
import pandas as pd
import numpy
from uegpy.ueg import UEG3D
from uegpy.finite import chem_pot_sum, energy_sum, nav_sum
from uegpy.utils import ef


beta = 8
rs = 1.0
ecut = [6, 8, 10, 12]
res = []

for ec in ecut:
    ueg = UEG3D(1.0, 66, ec, 0)
    b_au = beta / ueg.ef
    print(b_au)
    mu = chem_pot_sum(ueg, ueg.deg_e, b_au) 
    # print(nav_sum(mu, 66, ueg.deg_e, b_au, 1))
    energy = energy_sum(b_au, mu, ueg.deg_e, 1)
    res.append((rs, ec, 1/beta, b_au, mu, energy))

rs, ec, theta, beta, mu, energy = zip(*res)
data = pd.DataFrame({'rs': rs, 'ecut': ec, 'Theta': theta, 'beta': beta, 'mu': mu, 'e0': energy})
data.to_csv('e0.csv', index=None)


==> figures/lower_t_exc/e0.py <==
# from pauxy.systems.ueg import UEG
# from pauxy.qmc.options import QMCOpts
# from pauxy.trial_density_matrices.onebody import OneBody
# from pauxy.estimators.mixed import local_energy
# from pauxy.estimators.thermal import particle_number
import pandas as pd
import numpy
from uegpy.ueg import UEG3D
from uegpy.finite import chem_pot_sum, energy_sum, nav_sum
from uegpy.utils import ef


beta = [2, 4, 8] 
rs = [0.5, 1, 2, 3, 4]
res = []

ecut = [8, 10, 12]
for e in ecut:
    for r in rs:
        ueg = UEG3D(r, 66, e, 0)
        for b in beta:
            b_au = b/ueg.ef
            if b != 4 and e != 12:
                continue 
            mu = chem_pot_sum(ueg, ueg.deg_e, b_au) 
            # print(nav_sum(mu, 66, ueg.deg_e, b_au, 1))
            energy = energy_sum(b_au, mu, ueg.deg_e, 1)
            res.append((r, e, 1/b, b_au, mu, energy))

rs, ecut, theta, beta, mu, energy = zip(*res)
data = pd.DataFrame({'rs': rs, 'ecut': ecut, 'Theta': theta, 'beta': beta, 'mu': mu, 'e0': energy})
data.to_csv('e0.csv', index=None)


==> figures/lower_t_exc/fxc.py <==
import numpy as np

def a(t):
    return 0.610887*np.tanh(1.0/t) * (0.75 + 3.04363*t**2 - 0.09227*t**3 + 1.7035*t**4) / (1 + 8.31051*t**2 + 5.1105*t**4)

def b(t,xi,b1,b2,b3,b4): 
    if xi == 1:
        omega = 2**(1/3)
    else:
        omega = 1
    return np.tanh(1/np.sqrt(t)) * (b1 + b2*t**2 + b3*t**4) / (1 + b4*t**2 + b3*np.sqrt(3/2) *omega* (4/(9*np.pi))**(-1/3)*t**4)

def e(t,e1,e2,e3,e4,e5): 
    return np.tanh(1/t)* (e1 + e2*t**2 + e3*t**4) / (1 + e4*t**2 + e5*t**4)

def c(t,c1,c2,e1,e2,e3,e4,e5):
    return (c1 + c2*np.exp(-1/t)) * e(t,e1,e2,e3,e4,e5)

def d(t,d1,d2,d3,d4,d5):
    return np.tanh(1/np.sqrt(t)) * (d1 + d2*t**2 + d3*t**4) / (1 + d4*t**2 + d5*t**4)

def A(rs,t,xi,b1,b2,b3,b4,c1,c2,e1,e2,e3,e4,e5):
    if xi == 1:
        omega = 2**(1/3)
    else:
        omega = 1
    return omega*a(t) + b(t,xi,b1,b2,b3,b4)*rs**(1/2) + c(t,c1,c2,e1,e2,e3,e4,e5)*rs
    
def B(rs,t,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5):
    return -rs - d(t,d1,d2,d3,d4,d5)*rs**(3/2) - e(t,e1,e2,e3,e4,e5)*rs**2

def f_xc_xi(rs,t,xi,b1,b2,b3,b4,c1,c2,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5):
    return A(rs,t,xi,b1,b2,b3,b4,c1,c2,e1,e2,e3,e4,e5) / B(rs,t,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5)

def dA_drs(rs,t,xi,b1,b2,b3,b4,c1,c2,e1,e2,e3,e4,e5):
    return b(t,xi,b1,b2,b3,b4) / (2*rs**(1/2)) + c(t,c1,c2,e1,e2,e3,e4,e5)

def dB_drs(rs,t,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5):
    return -1 -3/2*d(t,d1,d2,d3,d4,d5)*rs**(1/2) - 2*e(t,e1,e2,e3,e4,e5)*rs

def dfxc_drs(rs,t,xi,b1,b2,b3,b4,c1,c2,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5):
    return 1/B(rs,t,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5) * dA_drs(rs,t,xi,b1,b2,b3,b4,c1,c2,e1,e2,e3,e4,e5) - A(rs,t,xi,b1,b2,b3,b4,c1,c2,e1,e2,e3,e4,e5) / (B(rs,t,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5) * B(rs,t,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5)) * dB_drs(rs,t,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5)

def Fit_fun_Vrs_xi(rst,xi,b1,b2,b3,b4,c1,c2,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5):
    rs,t = rst
    return 2*rs*f_xc_xi(rs,t,xi,b1,b2,b3,b4,c1,c2,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5) + rs**2*dfxc_drs(rs,t,xi,b1,b2,b3,b4,c1,c2,d1,d2,d3,d4,d5,e1,e2,e3,e4,e5)

fitParZeroT_unpol=[ # b1,c1,d1,e1
0.3436902,0.8759442,0.72700876,0.25388214
]
b1_0,c1_0,d1_0,e1_0 = fitParZeroT_unpol

fitPar_unpol=[ #b2,b3,b4,c2,d2,d3,d4,d5,e2,e3,e4,e5
7.82159531356 ,
0.300483986662 ,
15.8443467125 ,
-0.230130843551 ,
2.38264734144 ,
0.30221237251 ,
4.39347718395 ,
0.729951339845 ,
0.815795138599 ,
0.0646844410481 ,
15.0984620477 ,
0.230761357474 ,
]
b2_0,b3_0,b4_0,c2_0,d2_0,d3_0,d4_0,d5_0,e2_0,e3_0,e4_0,e5_0 = fitPar_unpol

def f_xc_xi0(rs,t):
    return f_xc_xi(rs,t,0,b1_0,b2_0,b3_0,b4_0,c1_0,c2_0,d1_0,d2_0,d3_0,d4_0,d5_0,e1_0,e2_0,e3_0,e4_0,e5_0) 

def Fit_fun_Vrs_xi0(rs,t):
    rst = (rs,t)
    return Fit_fun_Vrs_xi(rst,0,b1_0,b2_0,b3_0,b4_0,c1_0,c2_0,d1_0,d2_0,d3_0,d4_0,d5_0,e1_0,e2_0,e3_0,e4_0,e5_0)

def dfxc_drs_xi0(rs,t):
    return dfxc_drs(rs,t,0,b1_0,b2_0,b3_0,b4_0,c1_0,c2_0,d1_0,d2_0,d3_0,d4_0,d5_0,e1_0,e2_0,e3_0,e4_0,e5_0) 


fitParZeroT_pol=[ # b1,c1,d1,e1
0.84987704,0.91126873,1.48658718,0.27454097
]
b1_1,c1_1,d1_1,e1_1 = fitParZeroT_pol


fitPar_pol=[ #b2,b3,b4,c2,d2,d3,d4,d5,e2,e3,e4,e5
3.04033012073 ,
0.0775730131248 ,
7.57703592489 ,
-0.0307957123308 ,
4.92684905511 ,
0.0849387225179 ,
8.3269821188 ,
0.218864952126 ,
0.400994856555 ,
2.88773194962 ,
6.33499237092 ,
24.823008753 ,
]
b2_1,b3_1,b4_1,c2_1,d2_1,d3_1,d4_1,d5_1,e2_1,e3_1,e4_1,e5_1 = fitPar_pol

def f_xc_xi1(rs,t):
    return f_xc_xi(rs,t,1,b1_1,b2_1,b3_1,b4_1,c1_1,c2_1,d1_1,d2_1,d3_1,d4_1,d5_1,e1_1,e2_1,e3_1,e4_1,e5_1) 

def Fit_fun_Vrs_xi1(rs,t):
    rst = (rs,t)
    return Fit_fun_Vrs_xi(rst,1,b1_1,b2_1,b3_1,b4_1,c1_1,c2_1,d1_1,d2_1,d3_1,d4_1,d5_1,e1_1,e2_1,e3_1,e4_1,e5_1)

def dfxc_drs_xi1(rs,t):
    return dfxc_drs(rs,t,1,b1_1,b2_1,b3_1,b4_1,c1_1,c2_1,d1_1,d2_1,d3_1,d4_1,d5_1,e1_1,e2_1,e3_1,e4_1,e5_1) 


### Spin interpolation
def g(rs,g1,g2,g3):
    ret = g1 + g2*rs
    ret /= 1 + g3*rs
    return ret 

def lam(rs,t,lam1,lam2):
    return lam1 + lam2*t*np.sqrt(rs)

def alpha(rs,t,g1,g2,g3,lam1,lam2):
    return 2.0 - g(rs,g1,g2,g3)*np.exp(-t*lam(rs,t,lam1,lam2))

def A_phi(rs,t,xi,g1,g2,g3,lam1,lam2):
    return (1+xi)**alpha(rs,t,g1,g2,g3,lam1,lam2) + (1-xi)**alpha(rs,t,g1,g2,g3,lam1,lam2) -2.0

def B_phi(rs,t,xi,g1,g2,g3,lam1,lam2):
    return 2.0**alpha(rs,t,g1,g2,g3,lam1,lam2) -2.0
    
def phi(rs,t,xi,g1,g2,g3,lam1,lam2):
    return A_phi(rs,t,xi,g1,g2,g3,lam1,lam2) / B_phi(rs,t,xi,g1,g2,g3,lam1,lam2)

def full_f_xc(rs,t,xi,g1,g2,g3,lam1,lam2):
    return f_xc_xi0(rs, t) + ( f_xc_xi1(rs,2.0**(-2.0/3.0)*t) - f_xc_xi0(rs, t) ) * phi(rs,t,xi,g1,g2,g3,lam1,lam2) 

def dA_phi_dalpha(rs,t,xi,g1,g2,g3,lam1,lam2):
    ret = (1+xi)**(alpha(rs,t,g1,g2,g3,lam1,lam2)) * np.log(1+xi)
    ret += (1-xi)**(alpha(rs,t,g1,g2,g3,lam1,lam2)) * np.log(1-xi+1e-15)
    return ret

def dB_phi_dalpha(rs,t,xi,g1,g2,g3,lam1,lam2):
    return 2.0**(alpha(rs,t,g1,g2,g3,lam1,lam2)) * np.log(2.0)

def dphi_dalpha(rs,t,xi,g1,g2,g3,lam1,lam2):
    ret = 1.0 / B_phi(rs,t,xi,g1,g2,g3,lam1,lam2) * dA_phi_dalpha(rs,t,xi,g1,g2,g3,lam1,lam2)
    ret -= A_phi(rs,t,xi,g1,g2,g3,lam1,lam2) * (B_phi(rs,t,xi,g1,g2,g3,lam1,lam2))**(-2.0) * dB_phi_dalpha(rs,t,xi,g1,g2,g3,lam1,lam2)
    return ret

def dg_drs(rs,t,g1,g2,g3):
    return g2 / (1.0+g3*rs) - g(rs,g1,g2,g3) / (1+g3*rs) * g3 

def dalhpa_drs(rs,t,xi,g1,g2,g3,lam1,lam2):
    ret = -dg_drs(rs,t,g1,g2,g3)*np.exp(-t*lam(rs,t,lam1,lam2)) 
    ret += g(rs,g1,g2,g3)*t*lam2*t*0.5*rs**(-1.0/2.0)*np.exp(-t*lam(rs,t,lam1,lam2))
    return ret

def dphi_drs(rs,t,xi,g1,g2,g3,lam1,lam2):
    return dphi_dalpha(rs,t,xi,g1,g2,g3,lam1,lam2) * dalhpa_drs(rs,t,xi,g1,g2,g3,lam1,lam2) 

def full_dfxc_drs(rs,t,xi,g1,g2,g3,lam1,lam2):
    ret = dfxc_drs_xi0(rs,t)
    ret += ( dfxc_drs_xi1(rs,2.0**(-2.0/3.0)*t) - dfxc_drs_xi0(rs,t) ) * phi(rs,t,xi,g1,g2,g3,lam1,lam2) 
    ret += ( f_xc_xi1(rs,2.0**(-2.0/3.0)*t) - f_xc_xi0(rs, t) ) * dphi_drs(rs,t,xi,g1,g2,g3,lam1,lam2)
    return ret

g1,g2,g3 = [2/3,3.18747258,7.74662802] 


def Fit_fun_Vrs_tot(rstxi,lam1):
    rs,t,xi = rstxi
    return 2*rs*full_f_xc(rs,t*(1+xi)**(2/3),xi,g1,g2,g3,lam1,0) + rs**2*full_dfxc_drs(rs,t*(1+xi)**(2/3),xi,g1,g2,g3,lam1,0)

fitPar_Phi_finiteT=[1.85909536]

def Vrs_tot(rs,t,xi):
    return Fit_fun_Vrs_tot((rs,t,xi),fitPar_Phi_finiteT[0])


# this function returns the xc free energy for given density parameter rs, 
# reduced spin up temperatuer t=T/T_{F\uparrow} and spin polarization \xi=(n_up-n_down)/ (n_up+n_down)
def fxc_tot(rs,t,xi):
    return full_f_xc(rs,t*(1+xi)**(2/3),xi,g1,g2,g3,fitPar_Phi_finiteT[0],0)

def n(rs):
	return 1 / (4*np.pi / 3 * rs**3);

def nup(xi,n):
	return (1 + xi)/2 * n;
    
def t(T,nup):
	return T / ((6*np.pi*np.pi*nup)**(2/3)) * 2.0;

# this function returns the xc free energy per particle for given density parameter rs, 
# reduced temperatuer T in Hartree and spin polarization \xi=(n_up-n_down)/ (n_up+n_down)
def fxc_tot_T(rs,T,xi):
    return fxc_tot(rs, t(T,nup(xi,n(rs))), xi)


def uxc(rs, t, zeta, dt=0.0001):
    r'''Evaluate u_xc from KSDT fit using finite differences.

    .. math::
        u_{\mathrm{xc}} = f_{\mathrm{xc}} - \Theta \left(\frac{\partial
        f_{\mathrm{xc}}}{\partial \Theta}\right)_{r_s}

Parameters
----------
rs : float
    Density desired.
t : float
    Reduced temperature (:math:`T/T_F`)
zeta : int
    Spin polarisation.
dt : float (optional)
    Temperature difference to carry out derivative. Default: 0.0001.

Returns
-------
u_xc : float
    Exchange-correlation internal energy per-particle.
'''

    f_xc = fxc_tot_T(rs, t, 0)
    s_xc = t * (fxc_tot_T(rs, t+dt, zeta)-fxc_tot_T(rs, t, zeta))/dt

    return f_xc - s_xc
    
#print(fxc_tot_T(0.5, 2.25, 0.3))
#print(fxc_tot(1.5,1,0),'blub')



==> figures/lower_t_exc/higher_t/clean.py <==
import pandas as pd


df = pd.read_csv('pimc_short.dat', sep=r'\s+')

exc = df['exc']
# remove chars
res = []
for val in exc:
    left = val.find('(')
    right = val.find(')')
    mean = float(val[1:left])
    err = float(val[left+1:right])
    power = left - 3 # -,first,.
    err *= 10**(-power)
    res.append((-mean, err))

mean, err = zip(*res)

df['exc'] = mean 
df['exc_error'] = err

print(df.to_string(index=False))


==> figures/lower_t_exc/higher_t/plot.py <==
import pandas as pd
import matplotlib.pyplot as plt
import sys
sys.path.append('../../')
sys.path.append('../')
from uegpy.utils import calcT
from fxc import uxc
import numpy
import formats

formats.two_two()

fig, ax = plt.subplots(2,2)
loc = [-0.4, -0.3, -0.4, -0.5]
for i, theta in enumerate([8, 4, 2, 1]):
    pimc = pd.read_csv('pimc_clean.dat', sep=r'\s+').groupby('theta').get_group(theta)
    szc = pd.read_csv('fzc.dat', sep=r'\s+').groupby('Theta').get_group(theta)
    merged = pd.merge(pimc, szc, on='rs')

    ax[i//2,i%2].errorbar(merged['rs'], merged['rs']*(0.5*merged['exc']+merged['duxc']),
                   yerr=0.5*merged['rs']*merged['exc_error'], fmt='o',
                   label='PIMC with FZC')
    ax[i//2,i%2].errorbar(merged['rs'], merged['rs']*(0.5*merged['exc']),
                   yerr=0.5*merged['rs']*merged['exc_error'], fmt='D',
                   label='PIMC without FZC', markerfacecolor='None')

    rs = numpy.linspace(0.1, 10, 100)
    T = [calcT(r, theta, 0) for r in rs]
    uxc_bon = numpy.array([uxc(r, t, 0) for r, t in zip(rs, T)])
    ax[i//2,i%2].plot(rs, rs*uxc_bon, linestyle=':', color='C2', label='GDSMFB')
    ax[i//2,i%2].text(8, loc[i], r'$\Theta={:d}$'.format(theta))
    if i == 0:
        ax[i//2,i%2].legend(loc='upper right')

fig.text(0.5, 0.04, r'$r_s$', va='center')
fig.text(0.04, 0.5, r'$r_s\cdot u_{\mathrm{xc}}$ (Ha)', va='center',
        rotation='vertical')
plt.savefig('size_comp.pdf', format='pdf', bbox_inches='tight')


==> figures/lower_t_exc/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats
from uegpy.utils import calcT
from fxc import uxc

formats.three_col()
fig, (ax1, ax2, ax3) = pl.subplots(ncols=3, sharey=True)
pl.subplots_adjust(wspace=0.1)


# Theta = 0.5
e0 = pd.read_csv('e0.csv')
b4 = pd.read_csv('beta2.out', sep=r'\s+', comment='#')
b4['Theta'] = 1.0 / b4['beta_red']
data = pd.merge(b4, e0, on=(('Theta', 'rs', 'ecut')))
from uegpy.utils import madelung_approx
emad = madelung_approx(data['rs'], 66)
size = pd.read_csv('size_corrections.dat', sep=r'\s+').groupby(['Theta']).get_group((0.5))
size_ = numpy.array(list(size['duxc'].values))

ax1.errorbar(data['rs'],
             data['rs']*((data['ETotal']+0.5*66*emad-data['e0'])/66.0+size_[:3]),
             yerr=data['rs']*data['ETotal_error']/66.0, fmt='o',
             label=r'ph-FT-AFQMC',
             fillstyle='top',
             color='C0')

data = pd.read_csv('rpimc.dat', sep=r'\s+').groupby('theta').get_group(0.5)
ax1.errorbar(data['rs'],
            data['rs']*(0.5*(data['etot']-data['dk']-data['dv'])-data['E0']/66.0+size_[1:-1]),
            yerr=data['rs']*0.5*data['error'], fmt='^',
            label=r'RPIMC',
            fillstyle='top',
            color='C1')

cpimc = pd.read_csv('../exc/pimc_theta05.dat', sep=r'\s+')
print(cpimc)
ax1.errorbar(cpimc['rs'], cpimc['rs']*(cpimc['Exc']/2.0+numpy.array(size_[0])),
            cpimc['rs']*cpimc['Exc_error']/2.0,
            label='CPIMC',
            color='C3',
            fmt='D', markerfacecolor='None')

rs = numpy.linspace(0.1, 10, 100)
T = [calcT(r, 0.5, 0) for r in rs]
uxc_bon = numpy.array([uxc(r, t, 0) for r, t in zip(rs, T)])
ax1.plot(rs, rs*uxc_bon, linestyle=':', color='C2', label='GDSMFB')
ax1.text(0.5, -0.64, r'$\Theta=0.5$')
from uegpy.fits import ksdt_uxc, ksdt, ksdt_corr
uxc_flo = numpy.array([ksdt_uxc(r, 0.5, 0, func=ksdt) for r, t in zip(rs, T)])
ax1.plot(rs, rs*uxc_flo, linestyle='-', color='C5', label='KSDT', alpha=0.5)
uxc_flo = numpy.array([ksdt_uxc(r, 0.5, 0, func=ksdt_corr) for r, t in zip(rs, T)])
ax1.plot(rs, rs*uxc_flo, linestyle='-.', color='C4', label='corrKSDT', alpha=0.65)


# Theta = 0.25

e0 = pd.read_csv('e0.csv')
b4 = pd.read_csv('beta4.out', sep=r'\s+', comment='#')
b4['Theta'] = 1.0 / b4['beta_red']
data = pd.merge(b4, e0, on=(('Theta', 'rs', 'ecut')))
from uegpy.utils import madelung_approx
emad = madelung_approx(data['rs'], 66)
# b8 = pd.read_csv('beta4.out', sep=r'\s+', comment='#')
# print(data['rs']*(data['ETotal']+emad-data['e0'])/66)

size = pd.read_csv('size_corrections.dat', sep=r'\s+').groupby(['Theta']).get_group((0.25))

size_ = numpy.array(list(size['duxc'].values))
# size_rs2 = 2*[size_[2]]
size_tmp = numpy.array(list(size_[:3]))

rs = numpy.linspace(0.1, 10, 100)
T = [calcT(r, 0.25, 0) for r in rs]
uxc_bon = numpy.array([uxc(r, t, 0) for r, t in zip(rs, T)])

ax2.errorbar(data['rs'],
             data['rs']*((data['ETotal']+0.5*66*emad-data['e0'])/66.0+size_tmp),
             yerr=data['rs']*data['ETotal_error']/66.0, fmt='o',
             label=r'FT-AFQMC',
             fillstyle='top',
             color='C0')
# rs = data['rs'] 
# afqmc = ((data['ETotal']+0.5*66*emad-data['e0'])/66.0+size_)
# T = [calcT(r, 0.25, 0) for r in rs]
# uxc_bon = numpy.array([uxc(r, t, 0) for r, t in zip(rs, T)])
# print("theta = 0.25", afqmc-uxc_bon, data['ETotal_error']/66.0)

uxc_flo = numpy.array([ksdt_uxc(r, 0.25, 0, func=ksdt) for r, t in zip(rs, T)])
ax2.plot(rs, rs*uxc_flo, linestyle='-', color='C5', label='KSDT', alpha=0.5)
uxc_flo = numpy.array([ksdt_uxc(r, 0.25, 0, func=ksdt_corr) for r, t in zip(rs, T)])
ax2.plot(rs, rs*uxc_flo, linestyle='-.', color='C4', label='corrKSDT', alpha=0.65)
ax2.plot(rs, rs*uxc_bon, linestyle=':', color='C2')

data = pd.read_csv('rpimc.dat', sep=r'\s+').groupby('theta').get_group(0.25)
ax2.errorbar(data['rs'],
            data['rs']*(0.5*(data['etot']-data['dk']-data['dv'])-data['E0']/66.0+size_[1:-1]),
            yerr=data['rs']*0.5*data['error'], fmt='^',
            label=r'ph-AFQMC',
            fillstyle='top',
            color='C1')
ax2.text(0.5, -0.64, r'$\Theta=0.25$')

e0 = pd.read_csv('e0.csv')
b4 = pd.read_csv('beta8.out', sep=r'\s+', comment='#')
b4['Theta'] = 1.0 / b4['beta_red']
data = pd.merge(b4, e0, on=(('Theta', 'rs')))
from uegpy.utils import madelung_approx
emad = madelung_approx(data['rs'], 66)
T = [calcT(r, 0.125, 0) for r in rs]
uxc_bon = numpy.array([uxc(r, t, 0) for r, t in zip(rs, T)])

uxc_flo = numpy.array([ksdt_uxc(r, 0.125, 0, func=ksdt) for r, t in zip(rs, T)])
ax3.plot(rs, rs*uxc_flo, linestyle='-', color='C5', label='KSDT', alpha=0.5)
uxc_flo = numpy.array([ksdt_uxc(r, 0.125, 0, func=ksdt_corr) for r, t in zip(rs, T)])
ax3.plot(rs, rs*uxc_flo, linestyle='-.', color='C4', label='corrKSDT', alpha=0.65)
ax3.plot(rs, rs*uxc_bon, linestyle=':', color='C2')

size = pd.read_csv('size_corrections.dat', sep=r'\s+').groupby(['Theta']).get_group((0.125))
size_ = numpy.array(list(size['duxc'].values))

ax3.errorbar(data['rs'], data['rs']*((data['ETotal']+0.5*66*emad-data['e0'])/66.0+size_[:3]),
            yerr=data['rs']*data['ETotal_error']/66.0, fmt='o',
            label=r'FT-AFQMC',
            fillstyle='top',
            color='C0')
# T = [calcT(r, 0.125, 0) for r in rs]
# uxc_bon = numpy.array([uxc(r, t, 0) for r, t in zip(rs, T)])
# print("theta = 0.125", afqmc-uxc_bon, data['ETotal_error']/66.0)
data = pd.read_csv('rpimc.dat', sep=r'\s+').groupby('theta').get_group(0.125)
ax3.errorbar(data['rs'],
        data['rs']*(0.5*(data['etot']-data['dk']-data['dv'])-data['E0']/66.0+size_[1:-1]),
        # data['rs']*(0.5*(data['etot'])-data['E0']/66.0),
            yerr=data['rs']*0.5*data['error'], fmt='^',
            label=r'ph-AFQMC',
            fillstyle='top',
            color='C1')
ax3.text(0.5, -0.64, r'$\Theta=0.125$')
# pl.text(0.5, -0.6, r'$\Theta=0.5$')
ax1.legend(loc='upper right', fontsize='xx-small')
# pl.legend(numpoints=1, loc=3, bbox_to_anchor=(0,1.02,1.0,.102), ncol=2,
        # mode='expand', fontsize='xx-small')
ax2.set_xlabel(r'$r_s$')
ax1.set_xlabel(r'$r_s$')
ax3.set_xlabel(r'$r_s$')
ax1.set_ylim([-0.670, -0.5])
ax2.set_ylim([-0.67, -0.5])
ax3.set_ylim([-0.67, -0.5])
ax1.set_xlim([0, 8.1])
ax2.set_xlim([0, 8.1])
ax3.set_xlim([0, 8.1])
# pl.xlim([0,4.2])
ax1.set_ylabel(r'$r_s\cdot u_{\mathrm{xc}}\ (E_h/e)$')
pl.savefig('exc_rs.pdf', format='pdf', bbox_inches='tight')
# pl.show()



==> figures/lowt_constraint/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats
from uegpy.utils import ef

formats.prb()

rs05_fci = pd.read_csv('rs05.gcfci.out', sep=r'\s+')
rs05_qmc = pd.read_csv('rs05.out', sep=r'\s+', comment='#')
rs1_fci = pd.read_csv('rs1.gcfci.out', sep=r'\s+')
rs1_qmc = pd.read_csv('rs1.out', sep=r'\s+', comment='#')
rs3_fci = pd.read_csv('rs3.gcfci.out', sep=r'\s+')
rs3_qmc = pd.read_csv('rs3.out', sep=r'\s+')

diff = pd.merge(rs05_fci, rs05_qmc, on=['beta'])

fig, ax = pl.subplots(1,1, sharex=True)

EF = ef(0.5, 0)
ax.errorbar(1.0/diff['beta']/EF, diff['E']-diff['ETotal'], yerr=diff['ETotal_error'],
               fmt='o', label=r'$r_s=0.5$')

EF = ef(1.0, 0)
diff = pd.merge(rs1_fci, rs1_qmc, on=['beta'])
print(diff['E']-diff['ETotal'], diff['ETotal_error'])
print(diff['E'])
print(diff['ETotal'])
ax.errorbar(1.0/diff['beta']/EF, diff['E']-diff['ETotal'], yerr=diff['ETotal_error'],
               fmt='^', label=r'$r_s=1.0$')

EF = ef(3.0, 0)
diff = pd.merge(rs3_fci, rs3_qmc, on=['beta'])
ax.errorbar(1.0/diff['beta']/EF, diff['E']-diff['ETotal'], yerr=diff['ETotal_error'],
               fmt='D', label=r'$r_s=3.0$')

ax.set_xlabel(r'$\Theta$')
ax.set_xscale('log')
ax.axhline(0.0, linestyle=':', color='grey')
ax.set_ylabel(r'$U_{\mathrm{FCI}}-U_{\mathrm{AFQMC}}$')
ax.legend(loc='upper right')

pl.savefig('diff.pdf', format='pdf', bbox_inches='tight')


==> figures/structure/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats
from uegpy.utils import ef, kf

formats.prb()

rs05 = pd.read_csv('ne34/sk_rs05_ecut10.out', sep=r'\s+', header=None)
rs1 = pd.read_csv('ne34/sk_rs1_ecut10.out', sep=r'\s+', header=None)
rs2 = pd.read_csv('ne34/sk_rs2_ecut10.out', sep=r'\s+', header=None)
rs05_s = pd.read_csv('Spline_files/rs0.5_theta1.dat', sep=r'\s+', header=None)
rs1_s = pd.read_csv('Spline_files/rs1_theta1.dat', sep=r'\s+', header=None)
rs2_s = pd.read_csv('Spline_files/rs2_theta1.dat', sep=r'\s+', header=None)

fig, ax = pl.subplots(1,1, sharex=True)

kf_ = kf(0.5, 0)
line, = ax.plot(rs05_s[0]/kf_, rs05_s[1], linestyle=':')
ax.errorbar(rs05[0]/kf_, rs05[1], yerr=rs05[2], fmt='o', label='$r_s = 0.5$',
        color=line.get_color(), markersize=3)
kf_ = kf(1, 0)
line, = ax.plot(rs1_s[0]/kf_, rs1_s[1], linestyle=':')
ax.errorbar(rs1[0]/kf_, rs1[1], yerr=rs1[2], fmt='D', label='$r_s = 1$',
        markersize=3, color=line.get_color())
kf_ = kf(2, 0)
line, = ax.plot(rs2_s[0]/kf_, rs2_s[1], linestyle=':')
ax.errorbar(rs2[0]/kf_, rs2[1], yerr=rs2[2], fmt='s', label='$r_s = 2$',
        markersize=3, color=line.get_color())

ax.set_xlabel(r'$k/k_F$')
ax.set_ylabel(r'$S(k)$')
ax.set_xlim([0,2])
ax.legend()

pl.savefig('sk_theta1.pdf', format='pdf', bbox_inches='tight')


==> figures/trial_dmat/plot.py <==
import numpy
import matplotlib
import matplotlib.pyplot as pl
import pandas as pd
import sys
sys.path.append('../')
import formats
from uegpy.utils import ef, madelung_approx

formats.prb()

thf = pd.read_csv('thf.dat', sep=r'\s+')
fe  = pd.read_csv('fe.dat', sep=r'\s+')

fig, ax = pl.subplots(2,1, sharex=True)


emad = 0.5*2*madelung_approx(3, 2) 
EF = ef(3.0, 0)

print(1/(40*EF))

ax[0].errorbar(thf['mu'], (thf['ETotal']+emad)/2, yerr=thf['ETotal_error']/2,
        linestyle=":", label='THF', marker='s')
ax[0].errorbar(fe['mu'], (fe['ETotal']+emad)/2, yerr=fe['ETotal_error']/2,
        linestyle=":", label='FE', marker='o')

ax[1].errorbar(thf['mu'], (thf['Nav']), yerr=thf['Nav_error'], linestyle=":",
        label='THF', marker='s')
ax[1].errorbar(fe['mu'], (fe['Nav']), yerr=fe['Nav_error'], linestyle=":",
        label='FE', marker='o')

ax[0].set_ylabel(r'$u$ (E$_\mathrm{h}/e$)')
ax[0].axvline(0.211636, linestyle='-', alpha=0.5, color='grey')
ax[0].axhline((-0.014830+emad)/2, linestyle='-', alpha=0.5, color='grey')
ax[1].set_ylabel(r'$\langle \hat{N} \rangle$')
ax[1].set_xlabel(r'$\mu$')
ax[1].legend()
ax[1].axvline(0.211636, linestyle='-', alpha=0.5, color='grey')
ax[1].axhline(2, linestyle='-', alpha=0.5, color='grey')
start, end = ax[0].get_ylim()

import numpy as np
ax[0].yaxis.set_ticks(np.linspace(start, end, 3))
start, end = ax[1].get_ylim()
ax[1].yaxis.set_ticks(np.linspace(start, end, 3))

pl.savefig('dm.pdf', format='pdf', bbox_inches='tight')


==> figures/zerot/plot.py <==
from __future__ import division
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.legend as mlegend
import matplotlib.ticker as mticker
import pandas as pd
import seaborn as sns
from itertools import cycle
from matplotlib.colors import LinearSegmentedColormap
import colorsys
import math
import formats as fmt

import os 
os.environ["PATH"] += os.pathsep + '/usr/local/texlive/2519/bin/x86_64-darwin/'

def divisorGenerator(n):
    large_divisors = []
    for i in xrange(1, int(math.sqrt(n) + 1)):
        if n % i == 0:
            yield i
            if i*i != n:
                large_divisors.append(n / i)
    for divisor in reversed(large_divisors):
        yield divisor

def convert_from_excel (a, b, c):
    return [a/255.0,b/255.0,c/255.0]

# sns.set_style('whitegrid')
# sns.set_palette(sns.diverging_palette(255,133,l=60,n=22,center='dark'))

path = "./"

#
# fig = plt.figure()

prefixes = ["error"]

fmt.subplot()
(colors, markers, ls, dashes) = fmt.styles()
sns.set_context(context="paper")

# fig, ax = plt.subplots(nrows = 1, ncols=2, figsize=(7.5,4))
# fig, ax = plt.subplots(nrows = 2, ncols=2, figsize=(10,8))
fig, ax = plt.subplots(nrows = 1, ncols=1, figsize=(10,8))

Mtot = 1189.
dt = 1e-2

cols = [0,1,0,1]
rows = [0,0,1,1]

files = ['s2.dat']
# labels = ["(a)", "(b)", "(c)", "(d)"]

plt.cla()

fills = ["full", "none", "full", "none", "full", "none", "full", "none"]
markers = ["o", "^", "s", "D", "D", "s", "x", "*"]

for ifile, fname in enumerate(files):
    df = pd.read_csv(fname)
    names = df.columns.values[1:]
    # set plot scale
    x = df['rs'].values
    xl = min(x) * dt
    xh = max(x) * dt
    yl = min(df[1:].min().values)
    yh = max(df[1:].max().values)
    
    # ax.xaxis.set_ticks(np.linspace(xl,xh, 5))
    # ax.yaxis.set_ticks([1, 2, 3, 4])
    
    loc = 'upper left'
    
    for iplot, (name, marker,color, ltype) in enumerate(zip(names, markers, colors, ls)):
        data = df[name].values
    
        # ax.plot(x, data, label=name, c= color, ls=ltype, markersize=4, marker=marker)
        
        ax.plot(x, data, c= color, ls='-', label=name, markersize=10, marker=marker)
    
        if (ifile > 1):
            ax.set_xlabel(r'$\tau$ ($T_F^{-1}$)',fontsize=25)
    
        ax.set_xlabel(r'$r_s$',fontsize=25)
        ax.set_ylabel(r'$\langle S^2 \rangle$',fontsize=25)
        # ax.set_xlim([xl-0.1,xh+0.1])
        # ax.set_ylim([-0.5, 100.5])
        # ax.text(-.275, 1.05, labels[ifile], transform=ax.transAxes,
        #   fontsize=16, va='top') 
    
        ax.tick_params(axis='x',which='minor',bottom='off')
        # ax.gca().xaxis.set_major_formatter(mticker.FormatStrFormatter('%2.1f'))
        ax.xaxis.set_major_formatter(mticker.FormatStrFormatter('%2.1f'))
        # if (ifile==0 or ifile ==2):
        #     ax.xaxis.set_ticks([0.0, 0.5, 1.0, 1.5, 2.0])
        # else:
        #     ax.xaxis.set_ticks([0.0, 2.0, 4.0, 6.0, 8.0])
        # ax.gca().yaxis.set_major_formatter(mticker.FormatStrFormatter('%3.1f'))
    
        if (ifile==0):
            ax.legend(prop={'size':25},ncol=1, loc=loc)
    
        for tick in ax.xaxis.get_major_ticks():
            tick.label.set_fontsize(25)
        for tick in ax.yaxis.get_major_ticks():
            tick.label.set_fontsize(25)
    
    plt.subplots_adjust(wspace = 0.3, hspace=0.3,left = 0.05)
    plt.savefig('s2.pdf', bbox_inches='tight')
    # 
    # plt.show()

